The integral Chow rings of $\mathcal A_3$ and $\mathcal M_3$

Over $\mathbb C$, we compute the integral Chow ring of $\mathcal A_3$, the moduli stack of principally polarized abelian threefolds. Along the way, we compute the integral Chow ring of $\mathcal M_3$, the moduli stack of smooth genus-three curves. The ring $\operatorname{CH}(\mathcal A_3)$ is generated by the Chern classes of the Hodge bundle, along with three classes supported on the locus of decomposable abelian varieties, subject to 16 relations. The ring $\operatorname{CH}(\mathcal M_3)$ is generated by the Chern classes of the Hodge bundle, with five relations. In particular, we find that the top Chern class of the Hodge bundle, $\lambda_3$, has order 504 on $\mathcal A_3$ and 252 on $\mathcal M_3$. For $\mathcal A_3$, this removes the factor of 4 from the bound $252\mid\operatorname{ord}(\lambda_3)\mid 1008$ of Ekedahl and van der Geer.

==> anc/README.md <==
# Computational supplement for the Chow rings of A_3 and M_3

Companion to Emma Bishop, *The integral Chow rings of A_3 and M_3*,
[arXiv:2611.06014](https://arxiv.org/abs/2611.06014).

These fifteen standalone Macaulay2 scripts verify the algebraic computations cited in the manuscript. Each script states its inputs and checks, computes its results, and uses `assert` to verify them. Any failed assertion stops the run. Each script prints a `PASS:` message after all its assertions succeed.

The shell runner uses standard Unix utilities and is intended for macOS and Linux. The `.m2` files can also be run separately on any platform supported by Macaulay2. The `--script` option disables the user's initialization file and stops execution on errors.

A reference run took approximately 35 seconds: Proposition 5.7 took 18 seconds, Proposition 5.6 took 3 seconds, and each other file took about one second or less.

## Run the computations

Install Macaulay2 and make its `M2` command available on your path. The scripts use core Macaulay2 functionality; `proposition-9-5.m2` and `theorem-12-5.m2` also load the standard `Elimination` package. Run an individual computation from this directory with, for example:

```sh
M2 --script lemma-5-2.m2
```

Run the complete supplement with:

```sh
sh run-all.sh
```

The runner starts a fresh M2 process for each file, stops at the first failure, and requires both a successful exit status and the script's final `PASS:` message. It writes the full output of each computation to `logs/<filename>.log`. A successful complete run ends with `ALL 15 COMPUTATIONS PASSED`.

For an M2 executable outside your path, or a different log directory:

```sh
M2_EXECUTABLE=/path/to/M2 A3_LOG_DIR=/path/to/logs sh run-all.sh
```

## Files and manuscript references

| File | Result | Computation |
|---|---|---|
| `lemma-3-9.m2` | Lemma 3.9 | The fifteen-weight factorization of P_15 and its special restriction. |
| `lemma-5-2.m2` | Lemma 5.2 | The ordinary-locus ideal and the 112-annihilation assertions. |
| `lemma-5-3.m2` | Lemma 5.3 | The three excess Chern classes. |
| `proposition-5-5.m2` | Proposition 5.5 | The three ordinary and special pushforwards. |
| `proposition-5-6.m2` | Proposition 5.6 | Ordinary and special pushforwards and integral redundancy certificates. |
| `proposition-5-7.m2` | Proposition 5.7 | All 75 ordinary and special pushforwards and their integral certificates. |
| `proposition-7-6.m2` | Proposition 7.6 | The indecomposable-locus presentation and change to Hodge classes. |
| `theorem-7-8.m2` | Theorem 7.8 | The presentation, change of variables, and exact order 252 of lambda3. |
| `theorem-8-3.m2` | Theorem 8.3 | The full annihilator of the normal Euler class on A_1,2^circ. |
| `proposition-9-5.m2` | Proposition 9.5 | The kernel determining the presentation of CH(BG_3). |
| `proposition-9-7.m2` | Proposition 9.7 | The additive decomposition of CH(A_1,1,1). |
| `lemma-10-3.m2` | Lemma 10.3 | The full annihilator of the normal Euler class on A_1,1,1. |
| `proposition-12-1.m2` | Proposition 12.1 | Injectivity of multiplication by lambda'_2 on the specified ideal. |
| `theorem-12-5.m2` | Theorem 12.5 | The five-kernel intersection, elimination of alpha111one, and exact order 504 of lambda3. |
| `corollary-12-6.m2` | Corollary 12.6 | Equality of the specialized appendix ideal with the indecomposable-locus ideal. |

## Conventions and scope

Integral ideal, kernel, and annihilator calculations use `ZZ`. The script `theorem-12-5.m2` uses the rational evaluation kernel proved in Lemma 12.4.

The mathematical notation follows the manuscript. Subscripts are written as digits in variable names. Each script explains spellings such as `lambda1prime` for lambda'_1 and `alpha12one` for alpha_12^(1). The name `Iind` denotes the displayed five-generator ideal of Proposition 7.6.

Definitions and helper functions used in more than one computation are repeated in each file so that every script runs independently.


==> anc/corollary-12-6.m2 <==
-- corollary-12-6.m2
--
-- Verifies the ideal equality used in Corollary 12.6.
--
-- Run: M2 --script corollary-12-6.m2
--
-- Inputs:
--   Relations (B.1), (B.2), (B.5), (B.6), and (B.8) of Appendix B after
--   setting alpha12,alpha12one,alpha111 to zero, and the five-generator
--   ideal of Proposition 7.6.
--
-- Notation:
--   Coefficient ring: ZZ.
--   Variables lambda1,lambda2,lambda3 have degrees 1,2,3.
--   The ideal Iind is the displayed ideal of Proposition 7.6.
--
-- Checks:
--   The specialized appendix ideal equals Iind.

assertSameIdeal = (I,J) -> (
    assert(isSubset(I,J));
    assert(isSubset(J,I));
    );

R = ZZ[lambda1,lambda2,lambda3, Degrees => {1,2,3}];

-- The five nonzero specialized appendix relations, in their printed order.
Irestricted = ideal(
    -504*lambda1^2,
    -3264*lambda1^2-24*lambda2,
    15372*lambda1^3+224*lambda1*lambda2+28*lambda3,
    44576*lambda1^3+448*lambda1*lambda2-224*lambda3,
    -18*lambda1*lambda3-162*lambda1^2*lambda2-14580*lambda1^4);

-- The displayed ideal of Proposition 7.6.
Iind = ideal(
    504*lambda1^2,
    24*(lambda2+10*lambda1^2),
    8*lambda1*(lambda2+10*lambda1^2),
    28*(lambda1^3+lambda3),
    2*lambda1*(2*lambda1^3+lambda1*lambda2+lambda3));

assertSameIdeal(Irestricted,Iind);
print "PASS: Corollary 12.6";


==> anc/lemma-10-3.m2 <==
-- lemma-10-3.m2
--
-- Verifies the full annihilator calculation in Lemma 10.3.
--
-- Run: M2 --script lemma-10-3.m2
--
-- Inputs:
--   The presentation of CH(A_1,1,1) and its normal Euler class e.
--
-- Notation:
--   Coefficient ring: ZZ.
--   Variables c1,c2,c3,d1,d2 have degrees 1,2,3,1,2.
--
-- Checks:
--   Ann(e)=(36,d1), and its full positive-degree part is killed by 2.

assertSameIdeal = (I,J) -> (
    assert(isSubset(I,J));
    assert(isSubset(J,I));
    );

R = ZZ[c1,c2,c3,d1,d2,Degrees => {1,2,3,1,2}];
I = ideal(2*d1,3*d2,d1*d2,d2*c1,d2*(c2-d2),
    d1*(c3+c1*c2+d1*(c1^2+c2)+d1^3),12*c1,24*c2,36*c3);
e = c3-c1*c2+d1*(c1^2+c2)+d1^3;
annihilatorLift = I : ideal(e);
assertSameIdeal(annihilatorLift,I+ideal(36,d1));
positive = ideal(c1,c2,c3,d1,d2);
positiveAnnihilator = intersect(annihilatorLift,positive);
assertSameIdeal(positiveAnnihilator,I+ideal(d1)+ideal(36_R)*positive);
assert(isSubset(ideal(2_R)*positiveAnnihilator,I));
print "PASS: Lemma 10.3";


==> anc/lemma-3-9.m2 <==
-- lemma-3-9.m2
--
-- Verifies the factorization in Lemma 3.9.
--
-- Run: M2 --script lemma-3-9.m2
--
-- Inputs:
--   The fifteen weights of Sym^4(V^dual) tensor det(V), and the displayed
--   factorization of P_15.
--
-- Notation:
--   Coefficient ring: ZZ.
--   Variables a,b,c have degrees 1,2,3. The formal Chern roots x,y,z have
--   degree 1.
--
-- Checks:
--   The product of the fifteen weights equals P_15, and P_15 vanishes after
--   a=0 and 2*c=0.

R = ZZ[a,b,c, Degrees => {1,2,3}];
P15 = c*(a^3-4*a*b+8*c)*(3*a^3-16*a*b+64*c)*
    (36*a^3*c-8*a^2*b^2-182*a*b*c+36*b^3+343*c^2);
S = ZZ[x,y,z];
rootSubstitution = map(S,R,{x+y+z,x*y+x*z+y*z,x*y*z});
weights = flatten apply(5, i -> apply(5-i, j ->
    x+y+z-i*x-j*y-(4-i-j)*z));
assert(#weights == 15);
assert(product weights == rootSubstitution P15);
assert(P15 % ideal(a,2*c) == 0);
print "PASS: Lemma 3.9";


==> anc/lemma-5-2.m2 <==
-- lemma-5-2.m2
--
-- Verifies the ideal calculations in Lemma 5.2.
--
-- Run: M2 --script lemma-5-2.m2
--
-- Inputs:
--   P_15, A_1,...,A_6 and the displayed ordinary-locus ideal.
--
-- Notation:
--   Coefficient ring: ZZ.
--   Variables a,b,c,v have degrees 1,2,3,1.
--
-- Checks:
--   1. P_15, A_5 at v=0, and A_6 at v=0 belong to that ideal.
--   2. The quotient at v=0 has exactly the asserted presentation.
--   3. 112*a*v,112*b*v,112*c*v,112*v^2 belong to I_exc.

R = ZZ[a,b,c,v, Degrees => {1,2,3,1}];
P15 = c*(a^3-4*a*b+8*c)*(3*a^3-16*a*b+64*c)*
    (36*a^3*c-8*a^2*b^2-182*a*b*c+36*b^3+343*c^2);
A1 = -9*a-14*v;
A2 = 12*a^2-24*b+2*v^2;
A3 = -12*a^3+34*a*b-28*c+14*b*v;
A4 = 19*a^3-88*a*b+224*c;
A5 = 3*a^3-26*a*b+308*c+50*v*b-10*v^3;
A6 = 3*a^4-23*a^2*b+86*a*c+24*b^2-v*c-35*v^2*b+v^4;
Iexc = ideal(P15,a*v,2*v*c,A1,A2,A3,A4,A5,A6);
ordinary = ideal(9*a,3*a^2-24*b,a*b-28*c,A4);
atZero = map(R,R,{a,b,c,0_R});
scan({P15,atZero A5,atZero A6}, f -> assert(f % ordinary == 0));
assert(isSubset(Iexc+ideal(v),ordinary+ideal(v)));
assert(isSubset(ordinary+ideal(v),Iexc+ideal(v)));
scan({112*a*v,112*b*v,112*c*v,112*v^2},
    f -> assert(f % Iexc == 0));
print "PASS: Lemma 5.2";


==> anc/lemma-5-3.m2 <==
-- lemma-5-3.m2
--
-- Verifies the three excess Chern classes in Lemma 5.3.
--
-- Run: M2 --script lemma-5-3.m2
--
-- Inputs:
--   The formula c_t(B_(2k))=c_t(Sym^k(V^dual))/c_t(Sym^(k-2)(V^dual)), the
--   three exact sequences in the paper, and their twisting classes -v, -rho-v,
--   -2*h1-v, -2*eta-v.
--
-- Notation:
--   Coefficient ring: ZZ.
--   The universal roots x,y,z have degree 1, and a,b,c have degrees 1,2,3. On
--   the special locus a=0 and 2*c=0; rho,h1,eta,v have degree 1.
--   The variable h1 denotes h_1.
--
-- Checks:
--   The displayed c_2,c_4,c_8 formulas in the respective source Chow rings,
--   including the term c^2*v^2 in c_8.
--   Root computations descend to the universal symmetric polynomials a,b,c
--   over ZZ before imposing a=0 and 2*c=0.

U = ZZ[x,y,z,a,b,c, Degrees => {1,1,1,1,2,3},
    MonomialOrder => Eliminate 3];
symmetricRelations = ideal(a-x-y-z,b-x*y-x*z-y*z,c-x*y*z);
symmetricGB = gb symmetricRelations;
killRoots = map(U,U,{0_U,0_U,0_U,a,b,c});
maxDegree = 8;

-- A series is its coefficient list through the requested degree.
-- Division uses a constant coefficient of 1, so it is integral.
multiplySeries = (f,g,n) -> apply(n+1, d -> sum(0..d, j ->
    (if j < #f then f#j else 0_(ring(f#0))) *
    (if d-j < #g then g#(d-j) else 0_(ring(g#0)))));
divideSeries = (f,g,n) -> (
    assert(g#0 == 1);
    q := new MutableList from apply(n+1, d -> 0_(ring(f#0)));
    q#0 = f#0;
    for d from 1 to n do q#d =
        (if d < #f then f#d else 0_(ring(f#0))) -
        sum(1..d, j ->
            (if j < #g then g#j else 0_(ring(g#0)))*q#(d-j));
    toList q
    );
symChern = m -> (
    f := {1_U};
    scan(0..m, i -> scan(0..(m-i), j ->
        f = multiplySeries(f,{1_U,-i*x-j*y-(m-i-j)*z},maxDegree)));
    f
    );
universalB = k -> apply(
    divideSeries(symChern k,symChern(k-2),maxDegree),
    f -> (
        r := f % symmetricGB;
        assert(killRoots r == r);
        r
        ));
B4universal = universalB 2;
B6universal = universalB 3;
B8universal = universalB 4;

S = ZZ[b,c,rho,h1,eta,v, Degrees => {2,3,1,1,1,1},
    MonomialOrder => GRevLex];
toSpecial = map(S,U,{0_S,0_S,0_S,0_S,b,c});
baseRelations = ideal(2*c);
B4 = apply(B4universal, f -> (toSpecial f) % baseRelations);
B6 = apply(B6universal, f -> (toSpecial f) % baseRelations);
B8 = apply(B8universal, f -> (toSpecial f) % baseRelations);
assert(B4 == {1_S,0_S,5*b,c,4*b^2,0_S,0_S,0_S,0_S});
assert(B6#8 == 0);

-- The coefficient of t^d in the rank-r twisting formula is
-- sum_i binomial(r-i,d-i)*c_i*u^(d-i).
twist = (chern,r,u) -> apply(maxDegree+1, d ->
    if d > r then 0_S else sum(0..d, i ->
        binomial(r-i,d-i)*chern#i*u^(d-i)));
middle = twist(B8,9,-v);
excess1 = divideSeries(middle,twist(B6,7,-rho-v),2);
excess2 = divideSeries(middle,twist(B4,5,-2*h1-v),4);
excess22 = divideSeries(middle,{1_S,-2*eta-v},8);

-- W_1 is the conic homogeneous space: b=-rho^2 and c=0.
source1 = ideal(b+rho^2,c);
expected1 = (3*rho-v)*(4*rho-v);
assert((excess1#2-expected1) % source1 == 0);

-- W_2=P(V^dual), with the lines convention used in the paper.
source2 = ideal(2*c,h1^3+b*h1-c);
expected2 = v^4-10*h1*v^3+(60*h1^2+25*b)*v^2 +
    (50*b*h1+c)*v+120*b*h1^2+144*b^2;
assert((excess2#4-expected2) % source2 == 0);

-- W_22=P(B_4); its monic projective relation is computed from
-- B_4 above.
projective22 = sum(0..5, i -> B4#i*eta^(5-i));
assert(projective22 == eta^5+5*b*eta^3+c*eta^2+4*b^2*eta);
source22 = ideal(2*c,projective22);
expected22 = (v^2+b)*(v^2+9*b)*(
    (v^2+4*b)*(v^2+16*b)
    +2*eta*(2*eta-v)*(v^2+4*eta^2+20*b))+c^2*v^2;
assert((excess22#8-expected22) % source22 == 0);
-- This nonzero check confirms that the torsion term is not lost.
assert((c^2*v^2) % source22 != 0);
print "PASS: Lemma 5.3";


==> anc/proposition-12-1.m2 <==
-- proposition-12-1.m2
--
-- Verifies the algebraic injectivity calculation in Proposition 12.1.
--
-- Run: M2 --script proposition-12-1.m2
--
-- Inputs:
--   The integral Chow ring of M_2^ct and the ideal generated by
--   36*delta1*lambda1prime, 36*delta1*lambda2prime, and
--   delta1*(delta1+lambda1prime).
--
-- Notation:
--   Coefficient ring: ZZ.
--   Variables lambda1prime,lambda2prime,delta1 have degrees 1,2,1. The
--   variables lambda1prime,lambda2prime denote lambda'_1,lambda'_2.
--
-- Checks:
--   Multiplication by lambda2prime is injective on the entire three-generator
--   ideal, using an ideal-quotient computation and an independent syzygy
--   computation.

assertSameIdeal = (I,J) -> (
    assert(isSubset(I,J));
    assert(isSubset(J,I));
    );

R = ZZ[lambda1prime,lambda2prime,delta1,Degrees => {1,2,1}];
I = ideal(24*lambda1prime^2-48*lambda2prime,24*delta1*lambda2prime,
    10*lambda1prime-2*delta1,
    2*lambda1prime^2-24*lambda2prime+delta1*lambda1prime-delta1^2);
J = ideal(36*delta1*lambda1prime,36*delta1*lambda2prime,
    delta1*(delta1+lambda1prime));
-- The ideal quotient computes the full kernel of multiplication.
assertSameIdeal(intersect(I : ideal(lambda2prime),I+J),I);
A = R/I;
use A;
rowGenerators = matrix{{36*delta1*lambda1prime,36*delta1*lambda2prime,
    delta1*(delta1+lambda1prime)}};
-- Independently check the full syzygy kernel over the quotient ring.
syzygyKernel = syz(lambda2prime*rowGenerators);
assert(rowGenerators*syzygyKernel == 0);
print "PASS: Proposition 12.1";


==> anc/proposition-5-5.m2 <==
-- proposition-5-5.m2
--
-- Verifies the pushforward calculation in Proposition 5.5.
--
-- Run: M2 --script proposition-5-5.m2
--
-- Inputs:
--   The ordinary jet-class formula, the projective relation
--   rho^3+a*rho^2+b*rho+c, and the special class (4*rho-v)*(3*rho-v).
--
-- Notation:
--   Coefficient ring: ZZ.
--   Variables a,b,c,rho,h4,v have degrees 1,2,3,1,1,1. The variable h4 denotes
--   h_4.
--
-- Checks:
--   Pushforwards of 1,rho,rho^2 give the ordinary and special restrictions of
--   A_1,A_2,A_3.

R = ZZ[rho,a,b,c,h4,v, Degrees => {1,1,2,3,1,1},
    MonomialOrder => Eliminate 1];
projective = ideal(rho^3+a*rho^2+b*rho+c);
jet = (h4+3*rho)^3-a*(h4+3*rho)^2+b*(h4+3*rho)-c;
setH4 = map(R,R,{rho,a,b,c,a,v});
rhoCoefficient = (f,k) ->
    (last coefficients(f,Variables => {rho},Monomials => {rho^k}))_(0,0);
ordinary = apply(3, k ->
    setH4 rhoCoefficient((rho^k*jet) % projective,2));
expectedOrdinary = {-9*a,12*a^2-24*b,-12*a^3+34*a*b-28*c};
assert(ordinary == expectedOrdinary);

-- On the conic rho^2=-b, and g_*(1)=0, g_*(rho)=2.
-- Reducing to the basis 1,rho therefore computes every needed
-- pushforward exactly over ZZ.
conic = ideal(rho^2+b);
special = apply(3, k ->
    2*rhoCoefficient((rho^k*(4*rho-v)*(3*rho-v)) % conic,1));
assert(special == {-14*v,-24*b+2*v^2,14*b*v});
atZero = map(R,R,{rho,a,b,c,h4,0_R});
globalClasses = apply(3, k -> ordinary#k+special#k-atZero(special#k));
assert(globalClasses == {-9*a-14*v,12*a^2-24*b+2*v^2,
    -12*a^3+34*a*b-28*c+14*b*v});
print "PASS: Proposition 5.5";


==> anc/proposition-5-6.m2 <==
-- proposition-5-6.m2
--
-- Verifies the algebraic claims in Proposition 5.6.
--
-- Run: M2 --script proposition-5-6.m2
--
-- Inputs:
--   The nine fixed points and localization formula in Di Lorenzo, Fulghesu and
--   Vistoli, proof of Proposition 5.4; the excess Chern class from Lemma 5.3;
--   and the projective relation h1^3+b*h1-c=0.
--
-- Notation:
--   Resulting relations and certificates have coefficient ring ZZ.
--   Localization uses QQ[l1,l2,l3] and its fraction field.
--   Variables a,b,c,v have degrees 1,2,3,1; h1 and s have degree 1. The
--   variable h1 denotes h_1.
--   The variables l1,l2,l3 denote the degree-one Chern roots l_1,l_2,l_3 of V
--   dual, with a=-(l1+l2+l3), b=l1*l2+l1*l3+l2*l3, c=-l1*l2*l3.
--
-- Checks:
--   1. The DLFV fiber-localization formula at all nine base fixed points.
--   2. All nine ordinary pushforwards of h1^i*s^j, 0<=i,j<=2, including the
--      three displayed formulas for j=0.
--   3. The three special pushforwards, retaining the relation 2*c=0.
--   4. The three global formulas in CH(X), and integral certificates that the
--      other six pushforwards add no new relations.

R = ZZ[a,b,c,v, Degrees => {1,2,3,1}];
A1 = -9*a-14*v;
A2 = 12*a^2-24*b+2*v^2;
A3 = -12*a^3+34*a*b-28*c+14*b*v;
A4 = 19*a^3-88*a*b+224*c;
A5 = 3*a^3-26*a*b+308*c+50*v*b-10*v^3;
A6 = 3*a^4-23*a^2*b+86*a*c+24*b^2-v*c-35*v^2*b+v^4;
relationRow = matrix{{a*v,2*v*c,A1,A2,A3,A4,A5,A6}};
zeroV = map(R,R,{a,b,c,0_R});

-- Localization takes place over QQ.
L = QQ[l1,l2,l3, MonomialOrder => Lex];
chernRoots = {l1,l2,l3};
e1 = l1+l2+l3;
e2 = l1*l2+l1*l3+l2*l3;
e3 = l1*l2*l3;
rootMap = map(L,R,{-e1,e2,-e3,0_L});
quartics = flatten apply(toList(0..4), i ->
    apply(toList(0..(4-i)), j -> {i,j,4-i-j}));
character = u -> sum(0..2, i -> u#i*chernRoots#i);
quarticWeights = apply(quartics,character);
pointClass = u -> product(select(0..14, k -> quartics#k != u),
    k -> -e1+quarticWeights#k);
exactQuotient = (n,d) -> (assert(n % d == 0); n // d);
commonDenominator = ds -> (
    d := 1_L;
    scan(ds, e -> d = exactQuotient(d*e,gcd(d,e)));
    scan(ds, e -> assert(d % e == 0));
    d
    );
-- Fundamental theorem of symmetric polynomials, using the lexicographic
-- leading monomial.  Each coefficient is lifted to ZZ individually, and the
-- answer is re-expanded in the Chern roots to check the conversion exactly.
integralSymmetric = f -> (
    g := f;
    answer := 0_R;
    while g != 0 do (
        u := first exponents leadMonomial g;
        assert(u#0 >= u#1 and u#1 >= u#2);
        k := leadCoefficient g;
        kz := lift(k,ZZ);
        assert(promote(kz,QQ) == k);
        g = g-k*e1^(u#0-u#1)*e2^(u#1-u#2)*e3^(u#2);
        answer = answer+kz*(-a)^(u#0-u#1)*b^(u#1-u#2)*(-c)^(u#2);
        );
    assert(rootMap(answer) == f);
    answer
    );
integralCertificate = f -> (
    target := matrix{{f}};
    certificate := target // relationRow;
    assert(ring certificate === R);
    assert(relationRow*certificate == target);
    certificate
    );

-- The pairs below are exponent vectors of the linear and quadratic
-- generators of (X,YZ), (Y,XZ), (Z,XY), (X,Y^2), (Y,X^2),
-- (Y,Z^2), (Z,Y^2), (X,Z^2), (Z,X^2), in that order.
fixedIdeals = {
    {{1,0,0},{0,1,1}}, {{0,1,0},{1,0,1}}, {{0,0,1},{1,1,0}},
    {{1,0,0},{0,2,0}}, {{0,1,0},{2,0,0}}, {{0,1,0},{0,0,2}},
    {{0,0,1},{0,2,0}}, {{1,0,0},{0,0,2}}, {{0,0,1},{2,0,0}}
    };
h1Values = apply(fixedIdeals, p -> -character(p#0));
sValues = apply(fixedIdeals, p -> -character(p#1));
eulerH = {
    (l2-l1)*(l2-l3)*(l3-l1)*(l3-l2),
    (l3-l1)*(l3-l2)*(l1-l2)*(l1-l3),
    (l2-l1)*(l2-l3)*(l1-l2)*(l1-l3),
    2*(l3-l1)*(l3-l2)*(l2-l1)*(l3-l2),
    2*(l3-l2)*(l1-l2)*(l3-l1)^2,
    2*(l1-l2)*(l3-l2)*(l1-l3)^2,
    2*(l1-l3)*(l2-l3)*(l1-l2)^2,
    2*(l2-l1)*(l3-l1)*(l2-l3)^2,
    2*(l2-l3)*(l1-l3)*(l2-l1)^2
    };
addExponents = (u,w) -> apply(0..2,k -> u#k+w#k);
dividesMonomial = (u,w) -> all(0..2,k -> u#k <= w#k);
fiberIndices = apply(fixedIdeals, p -> (
    squaredGenerators := {addExponents(p#0,p#0),
        addExponents(p#0,p#1),addExponents(p#1,p#1)};
    select(0..14,k ->
        any(squaredGenerators, u -> dividesMonomial(u,quartics#k)))
    ));
assert(all(fiberIndices, inds -> #inds == 9));
normalClasses = apply(fiberIndices, inds ->
    product(select(0..14,k -> not member(k,inds)),k -> -e1+quarticWeights#k));

-- Verify the complete fiber sum in the cited formula, before using its
-- simpler product expression for the nine subsequent base sums.
K = frac L;
toK = map(K,L);
scan(0..8,p -> (
    inds := fiberIndices#p;
    fiberSum := sum(inds,k -> toK(pointClass(quartics#k)) /
        toK(product(select(inds,j -> j != k),
            j -> quarticWeights#j-quarticWeights#k)));
    assert(lift(fiberSum,L) == normalClasses#p);
    ));
print "Proposition 5.6: nine fiber-localization identities checked";

D = commonDenominator(eulerH);
weightedClasses = apply(0..8,k ->
    exactQuotient(D,eulerH#k)*normalClasses#k);
ordinary = new MutableHashTable;
scan(0..2,i -> scan(0..2,j -> (
    numeratorSum := sum(0..8,k -> h1Values#k^i*sValues#k^j*weightedClasses#k);
    ordinary#(i,j) = integralSymmetric(exactQuotient(numeratorSum,D));
    )));
expectedOrdinary = {
    -15*a^2+120*b,
    3*a^3-26*a*b+308*c,
    3*a^4-23*a^2*b+86*a*c+24*b^2
    };
scan(0..2,i -> assert(ordinary#(i,0) == expectedOrdinary#i));
print "Proposition 5.6: nine integral ordinary pushforwards checked";

-- Projective integration is coefficient extraction after reduction by
-- a monic relation.
H = R[h1, Degrees => {1}];
h1Relation = ideal(h1^3+b*h1-c);
excess = v^4-10*h1*v^3+(60*h1^2+25*b)*v^2+
    (50*b*h1+c)*v+120*b*h1^2+144*b^2;
special = apply(0..2,i ->
    lift(coefficient(h1^2,(h1^i*excess) % h1Relation),R));
expectedSpecial = {120*b+60*v^2,50*v*b-10*v^3,
    24*b^2-v*c-35*v^2*b+v^4};
scan(0..2,i -> assert((special#i-expectedSpecial#i) % ideal(2*c) == 0));
-- Choose exactly the representatives displayed in the manuscript.
special = expectedSpecial;
globalPush = apply(0..2,i -> ordinary#(i,0)+special#i-zeroV(special#i));
expectedGlobal = {-5*(a+v)*A1-5*A2,A5,A6};
scan(0..2,i -> assert((globalPush#i-expectedGlobal#i) % ideal(a*v,2*v*c) == 0));

redundancyCertificates = new MutableHashTable;
scan(0..2,i -> scan(1..2,j -> (
    -- Compatibility with the vanishing special restriction of s.
    assert(sub(ordinary#(i,j),{a => 0_R}) % ideal(2*c) == 0);
    redundancyCertificates#(i,j) = integralCertificate(ordinary#(i,j));
    )));
assert(#keys redundancyCertificates == 6);
print concatenate("Proposition 5.6: three special formulas ",
    "and six integral certificates checked");
print "PASS: Proposition 5.6";


==> anc/proposition-5-7.m2 <==
-- proposition-5-7.m2
--
-- Verifies the algebraic claims in Proposition 5.7.
--
-- Run: M2 --script proposition-5-7.m2
--
-- Inputs:
--   The 15 reduced and 30 nonreduced fixed-point terms displayed in
--   Proposition 5.7, including tau=2*chi_j at (Q_i>Q_j); the excess Chern
--   class and the formula c_t(B_4)=c_t(Sym^2(V^dual)) from the proof of Lemma
--   5.3.
--   The projective and Grassmannian bundle argument in Proposition 5.7 reduces
--   the computation to 0<=p,q<=4 and 0<=r<=2.
--
-- Notation:
--   Resulting relations and certificates have coefficient ring ZZ.
--   Localization uses QQ[l1,l2,l3].
--   Variables a,b,c,v have degrees 1,2,3,1; eta has degree 1. The classes
--   s1,s2,tau have degrees 1,2,1.
--   The variables l1,l2,l3 denote the degree-one Chern roots l_1,l_2,l_3 of V
--   dual, with a=-(l1+l2+l3), b=l1*l2+l1*l3+l2*l3, c=-l1*l2*l3. Auxiliary
--   x,y,z are the degree-one Chern roots of V.
--   The list chiValues stores the characters chi_i.
--
-- Checks:
--   For each of the 75 classes s1^p*s2^q*tau^r:
--   1. Exact evaluation of the full ordinary localization sum.
--   2. Its integral expression in a,b,c, verified by re-expansion.
--   3. Special projective integration with 2*c torsion retained.
--   4. Agreement of the ordinary and special restrictions on overlap.
--   5. An integral coefficient vector for the global pushforward against
--      (a*v,2*v*c,A1,A2,A3,A4,A5,A6), with no P15 generator.

R = ZZ[a,b,c,v, Degrees => {1,2,3,1}];
A1 = -9*a-14*v;
A2 = 12*a^2-24*b+2*v^2;
A3 = -12*a^3+34*a*b-28*c+14*b*v;
A4 = 19*a^3-88*a*b+224*c;
A5 = 3*a^3-26*a*b+308*c+50*v*b-10*v^3;
A6 = 3*a^4-23*a^2*b+86*a*c+24*b^2-v*c-35*v^2*b+v^4;
relationRow = matrix{{a*v,2*v*c,A1,A2,A3,A4,A5,A6}};
zeroV = map(R,R,{a,b,c,0_R});

-- Localization takes place over QQ.  No rational ideal-membership test is used.
L = QQ[l1,l2,l3, MonomialOrder => Lex];
chernRoots = {l1,l2,l3};
e1 = l1+l2+l3;
e2 = l1*l2+l1*l3+l2*l3;
e3 = l1*l2*l3;
rootMap = map(L,R,{-e1,e2,-e3,0_L});
quartics = flatten apply(toList(0..4), i ->
    apply(toList(0..(4-i)), j -> {i,j,4-i-j}));
character = u -> sum(0..2, i -> u#i*chernRoots#i);
quarticWeights = apply(quartics,character);
pointClass = u -> product(select(0..14, k -> quartics#k != u),
    k -> -e1+quarticWeights#k);
exactQuotient = (n,d) -> (assert(n % d == 0); n // d);
commonDenominator = ds -> (
    d := 1_L;
    scan(ds, e -> d = exactQuotient(d*e,gcd(d,e)));
    scan(ds, e -> assert(d % e == 0));
    d
    );
-- Fundamental theorem of symmetric polynomials, using the lexicographic
-- leading monomial.  Each coefficient is lifted to ZZ individually, and the
-- answer is re-expanded in the Chern roots to check the conversion exactly.
integralSymmetric = f -> (
    g := f;
    answer := 0_R;
    while g != 0 do (
        u := first exponents leadMonomial g;
        assert(u#0 >= u#1 and u#1 >= u#2);
        k := leadCoefficient g;
        kz := lift(k,ZZ);
        assert(promote(kz,QQ) == k);
        g = g-k*e1^(u#0-u#1)*e2^(u#1-u#2)*e3^(u#2);
        answer = answer+kz*(-a)^(u#0-u#1)*b^(u#1-u#2)*(-c)^(u#2);
        );
    assert(rootMap(answer) == f);
    answer
    );
integralCertificate = f -> (
    target := matrix{{f}};
    certificate := target // relationRow;
    assert(ring certificate === R);
    assert(relationRow*certificate == target);
    certificate
    );

quadratics = {{2,0,0},{1,1,0},{1,0,1},{0,2,0},{0,1,1},{0,0,2}};
-- chiValues stores the paper's chi_i; chi is a reserved Macaulay2 function.
chiValues = apply(quadratics,character);
addExponents = (u,w) -> apply(toList(0..2),k -> u#k+w#k);
reducedPairs = flatten apply(toList(0..4), i ->
    apply(toList((i+1)..5), j -> {i,j}));
nonreducedPairs = flatten apply(toList(0..5), i ->
    apply(select(toList(0..5),j -> j != i), j -> {i,j}));
assert(#reducedPairs == 15 and #nonreducedPairs == 30);
-- Each record consists of s1, s2, tau, tangent Euler class, image point class.
reducedData = apply(reducedPairs, pair -> (
    i := pair#0; j := pair#1;
    {chiValues#i+chiValues#j,chiValues#i*chiValues#j,chiValues#i+chiValues#j,
        product(select(0..5,k -> k != i),k -> chiValues#k-chiValues#i)*
        product(select(0..5,k -> k != j),k -> chiValues#k-chiValues#j),
        pointClass(addExponents(quadratics#i,quadratics#j))}
    ));
nonreducedData = apply(nonreducedPairs, pair -> (
    i := pair#0; j := pair#1;
    {chiValues#i+chiValues#j,chiValues#i*chiValues#j,2*chiValues#j,
        2*(chiValues#i-chiValues#j)^2*
        product(select(0..5,k -> k != i and k != j),
            k -> (chiValues#k-chiValues#i)*(chiValues#k-chiValues#j)),
        pointClass(addExponents(quadratics#i,quadratics#i))}
    ));
fixedData = join(reducedData,nonreducedData);
D = commonDenominator(apply(fixedData,u -> u#3));
weightedClasses = apply(fixedData,u -> exactQuotient(D,u#3)*u#4);
print concatenate("Proposition 5.7: all 45 fixed-point records ",
    "and common denominator constructed");

-- Compute c_t(B_4) from the symmetric-square formula in Lemma 5.3.
U = ZZ[x,y,z,a,b,c, Degrees => {1,1,1,1,2,3},
    MonomialOrder => Eliminate 3];
symmetricRelations = ideal(a-x-y-z,b-x*y-x*z-y*z,c-x*y*z);
symmetricGB = gb symmetricRelations;
UT = U[t, Degrees => {0}];
sym2Chern = product(flatten apply(toList(0..2), i ->
    apply(toList(0..(2-i)), j -> 1_UT-(i*x+j*y+(2-i-j)*z)*t)));
B4universal = apply(toList(0..6), i ->
    lift(coefficient(t^i,sym2Chern),U) % symmetricGB);
killRoots = map(U,U,{0_U,0_U,0_U,a,b,c});
assert(all(B4universal,f -> killRoots f == f));
toSpecial = map(R,U,{0_R,0_R,0_R,0_R,R_1,R_2});
B4 = apply(B4universal,f -> (toSpecial f) % ideal(2*R_2));
assert(B4#0 == 1_R and B4#6 == 0_R);
use R;

-- The projective relation implements g_*(eta^(4+j))=s_j(B_4).
-- Reduction is over ZZ and only afterwards modulo the torsion relation.
H = R[eta, Degrees => {1}];
etaRelation = ideal sum(0..5, i -> B4#i*eta^(5-i));
excess = (v^2+b)*(v^2+9*b)*
    ((v^2+4*b)*(v^2+16*b)+2*eta*(2*eta-v)*(v^2+4*eta^2+20*b))+
    c^2*v^2;
special = new MutableHashTable;
scan(0..4,p -> scan(0..2,r -> (
    integrand := (-eta)^p*(-2*eta)^r*excess;
    special#(p,r) = lift(coefficient(eta^4,integrand % etaRelation),R);
    )));

-- Independently check projective reduction against the inverse Chern
-- polynomial recurrence for all powers of eta occurring in the integrands.
segre = new MutableHashTable;
segre#0 = 1_R;
scan(1..6,j -> segre#j = -sum(1..min(j,5),i -> B4#i*segre#(j-i)));
scan(0..10,j -> (
    integratedPower := lift(coefficient(eta^4,eta^j % etaRelation),R);
    expectedPower := if j < 4 then 0_R else segre#(j-4);
    assert(integratedPower == expectedPower);
    ));

ordinary = new MutableHashTable;
globalPush = new MutableHashTable;
certificates = new MutableHashTable;
scan(0..4,p -> (
    scan(0..4,q -> scan(0..2,r -> (
        numeratorSum := sum(0..44,k -> (
            u := fixedData#k;
            u#0^p*u#1^q*u#2^r*weightedClasses#k
            ));
        delta := integralSymmetric(exactQuotient(numeratorSum,D));
        ordinary#(p,q,r) = delta;
        T := if q == 0 then special#(p,r) else 0_R;
        assert((sub(delta,{a => 0_R})-zeroV(T)) % ideal(2*c) == 0);
        push := delta+T-zeroV(T);
        globalPush#(p,q,r) = push;
        certificates#(p,q,r) = integralCertificate(push);
        )));
    print concatenate("Proposition 5.7: ",toString(15*(p+1)),
        "/75 localization sums and integral certificates checked");
    ));
assert(#keys ordinary == 75 and #keys globalPush == 75 and
    #keys certificates == 75);
print "PASS: Proposition 5.7";


==> anc/proposition-7-6.m2 <==
-- proposition-7-6.m2
--
-- Verifies the algebraic claims in Proposition 7.6.
--
-- Run: M2 --script proposition-7-6.m2
--
-- Inputs:
--   The integral excision presentation of CH(J), with v=2*u, and the
--   Hodge-class change of variables printed in the proposition.
--
-- Notation:
--   Coefficient ring: ZZ.
--   Variables a,b,c,u have degrees 1,2,3,1; lambda1,lambda2,lambda3 have
--   degrees 1,2,3.
--   The ideal Iind is the displayed five-generator ideal in Hodge classes.
--
-- Checks:
--   The integral inverse change of variables and equality of the transformed
--   excision ideal with Iind.

assertSameIdeal = (I,J) -> (
    assert(isSubset(I,J));
    assert(isSubset(J,I));
    );

R = ZZ[a,b,c,u,Degrees => {1,2,3,1}];
P15 = c*(a^3-4*a*b+8*c)*(3*a^3-16*a*b+64*c)*
    (36*a^3*c-8*a^2*b^2-182*a*b*c+36*b^3+343*c^2);
-- Substitute v=2*u in the presentation of CH(J).
v = 2*u;
A1 = -9*a-14*v;
A2 = 12*a^2-24*b+2*v^2;
A3 = -12*a^3+34*a*b-28*c+14*b*v;
A4 = 19*a^3-88*a*b+224*c;
A5 = 3*a^3-26*a*b+308*c+50*v*b-10*v^3;
A6 = 3*a^4-23*a^2*b+86*a*c+24*b^2-v*c-35*v^2*b+v^4;
Iexc = ideal(P15,a*v,2*v*c,A1,A2,A3,A4,A5,A6);

T = ZZ[lambda1,lambda2,lambda3,Degrees => {1,2,3}];
toHodge = map(T,R,{-28*lambda1,lambda2+261*lambda1^2,
    -lambda3-9*lambda1*lambda2-810*lambda1^3,9*lambda1});
fromHodge = map(R,T,{-a-3*u,b+2*a*u+3*u^2,
    -c-u*b-u^2*a-u^3});
-- The two substitutions are inverse integrally modulo 9*a+28*u.
assert(all(gens T, z -> toHodge(fromHodge(z)) == z));
assert(all(gens R, z ->
    (fromHodge(toHodge(z))-z) % ideal(9*a+28*u) == 0));

assert(toHodge(9*a+28*u) == 0);
-- The displayed five-generator ideal in Hodge classes.
Iind = ideal(
    504*lambda1^2,
    24*(lambda2+10*lambda1^2),
    8*lambda1*(lambda2+10*lambda1^2),
    28*(lambda1^3+lambda3),
    2*lambda1*(2*lambda1^3+lambda1*lambda2+lambda3));
assertSameIdeal(toHodge(Iexc),Iind);
print "PASS: Proposition 7.6";


==> anc/proposition-9-5.m2 <==
-- proposition-9-5.m2
--
-- Verifies the kernel calculation in Proposition 9.5.
--
-- Run: M2 --script proposition-9-5.m2
--
-- Inputs:
--   CH(V_1)[xi], the displayed formulas for c1,c2, and xi^3+c1*xi^2+c2*xi+c3=0
--   from the projective bundle formula.
--
-- Notation:
--   Coefficient ring: ZZ.
--   Variables xi,c1,c2,c3,d1,d2 have degrees 1,1,2,3,1,2. In the inverse
--   change of variables, u1,u2 have degrees 1,2.
--   The polynomials u1Expr,u2Expr express u1,u2 in the first ring.
--
-- Checks:
--   The complete elimination kernel over ZZ and the inverse change of
--   variables realizing the projective bundle as a monic cubic extension of
--   the displayed ring. This also checks generation.

needsPackage "Elimination";

assertSameIdeal = (I,J) -> (
    assert(isSubset(I,J));
    assert(isSubset(J,I));
    );

R = ZZ[xi,c1,c2,c3,d1,d2,Degrees => {1,1,2,3,1,2},
    MonomialOrder => Eliminate 1];
-- Solve the two displayed formulas for the old generators.
u1Expr = c1-d1+3*xi;
u2Expr = c2-d1*u1Expr-d2+2*xi*(u1Expr+d1)-3*xi^2;
assert(c1 == u1Expr+d1-3*xi);
assert(c2 == u2Expr+d1*u1Expr+d2-2*xi*(u1Expr+d1)+3*xi^2);
projectiveRelation = xi^3+c1*xi^2+c2*xi+c3;
Iprojective = ideal(2*d1,3*d2,d2*u1Expr,d2*u2Expr,d1*u1Expr*u2Expr,
    projectiveRelation);
Iexpected = ideal(2*d1,3*d2,d1*d2,d2*c1,d2*(c2-d2),
    d1*(c3+c1*c2+d1*(c1^2+c2)+d1^3));
assertSameIdeal(Iprojective,Iexpected+ideal(projectiveRelation));
-- Eliminate xi, retaining integer coefficients throughout.
assertSameIdeal(eliminate({xi},Iprojective),Iexpected);

-- The inverse polynomial coordinate change is checked before quotients.
S = ZZ[u1,u2,symbol d1,symbol d2,symbol xi,Degrees => {1,2,1,2,1}];
c1Image = u1+d1-3*xi;
c2Image = u2+d1*u1+d2-2*xi*(u1+d1)+3*xi^2;
c3Image = -xi^3-c1Image*xi^2-c2Image*xi;
toProjective = map(S,R,{xi,c1Image,c2Image,c3Image,d1,d2});
assert(toProjective(R_0) == xi);
assert(toProjective(u1Expr) == u1);
assert(toProjective(u2Expr) == u2);
IV1 = ideal(2*d1,3*d2,d2*u1,d2*u2,d1*u1*u2);
assertSameIdeal(toProjective(Iprojective),IV1);
print "PASS: Proposition 9.5";


==> anc/proposition-9-7.m2 <==
-- proposition-9-7.m2
--
-- Verifies the additive decomposition in Proposition 9.7.
--
-- Run: M2 --script proposition-9-7.m2
--
-- Inputs:
--   The integral presentation of CH(BG_3), with the additional relations
--   12*c1,24*c2,36*c3 defining CH(A_1,1,1).
--
-- Notation:
--   Coefficient ring: ZZ.
--   Variables c1,c2,c3,d1,d2 have degrees 1,2,3,1,2. The lexicographic order
--   is c3>c2>c1>d1>d2.
--
-- Checks:
--   The full leading-term ideal over ZZ, verifying the stated normal form and
--   independence in every degree.

assertSameIdeal = (I,J) -> (
    assert(isSubset(I,J));
    assert(isSubset(J,I));
    );

R = ZZ[c3,c2,c1,d1,d2,Degrees => {3,2,1,1,2},MonomialOrder => Lex];
I = ideal(2*d1,3*d2,d1*d2,d2*c1,d2*(c2-d2),
    d1*(c3+c1*c2+d1*(c1^2+c2)+d1^3),12*c1,24*c2,36*c3);
monomialTorsion = ideal(12*c1,24*c2,36*c3,2*d1,3*d2);
expectedLeading = monomialTorsion+ideal(d1*d2,d1*c3,d2*c1,d2*c2);
assert(isSubset(monomialTorsion,I));
-- leadTerm(I) computes the complete integral Groebner basis first.
assertSameIdeal(ideal leadTerm(I),expectedLeading);

print "PASS: Proposition 9.7";


==> anc/run-all.sh <==
#!/bin/sh
# Run all fifteen algebraic verification scripts, each in a fresh M2 process.
# Usage: ./run-all.sh
# Optional: M2_EXECUTABLE=/path/to/M2 A3_LOG_DIR=/path/to/logs ./run-all.sh
# Stops at the first failure; individual logs record the results.
set -eu

supplement_dir=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
cd "$supplement_dir"
m2_program=${M2_EXECUTABLE:-M2}
if ! command -v "$m2_program" >/dev/null 2>&1; then
    printf 'Cannot find Macaulay2: %s\nSet M2_EXECUTABLE to its executable path.\n' "$m2_program" >&2
    exit 127
fi

log_dir=${A3_LOG_DIR:-"$supplement_dir/logs"}
mkdir -p "$log_dir"
printf 'Macaulay2 version: '
"$m2_program" --version

for computation in \
    lemma-3-9.m2 \
    lemma-5-2.m2 \
    lemma-5-3.m2 \
    proposition-5-5.m2 \
    proposition-5-6.m2 \
    proposition-5-7.m2 \
    proposition-7-6.m2 \
    theorem-7-8.m2 \
    theorem-8-3.m2 \
    proposition-9-5.m2 \
    proposition-9-7.m2 \
    lemma-10-3.m2 \
    proposition-12-1.m2 \
    theorem-12-5.m2 \
    corollary-12-6.m2
do
    if [ ! -f "$computation" ]; then
        printf 'Missing computation: %s\n' "$computation" >&2
        exit 1
    fi
    printf 'Running %s ...\n' "$computation"
    status=0
    "$m2_program" --script "$computation" > "$log_dir/$computation.log" 2>&1 || status=$?
    if [ "$status" -ne 0 ]; then
        printf 'FAIL: %s (exit %s). Log: %s\n' "$computation" "$status" "$log_dir/$computation.log" >&2
        tail -n 30 "$log_dir/$computation.log" >&2
        exit "$status"
    fi
    if ! grep -q '^PASS:' "$log_dir/$computation.log"; then
        printf 'FAIL: %s exited without its final PASS message. Log: %s\n' "$computation" "$log_dir/$computation.log" >&2
        exit 1
    fi
    printf 'PASS: %s\n' "$computation"
done

printf 'ALL 15 COMPUTATIONS PASSED. Logs: %s\n' "$log_dir"


==> anc/theorem-12-5.m2 <==
-- theorem-12-5.m2
--
-- Verifies the algebraic claims in Theorem 12.5.
--
-- Run: M2 --script theorem-12-5.m2
--
-- Inputs:
--   The four integral evaluation maps of Definition 12.3 and their target-ring
--   presentations, the rational kernel of Lemma 12.4, and relations
--   (B.1)--(B.16) of Appendix B.
--   The geometric generation and simultaneous-detection results are inputs.
--
-- Notation:
--   Coefficient ring: ZZ.
--   Source variables
--   lambda1,lambda2,lambda3,alpha12,alpha12one,alpha111,alpha111one have
--   degrees 1,2,3,2,3,3,4.
--   The variables alpha12one,alpha111one denote alpha_12^(1),alpha_111^(1).
--   Target variables lambda1prime,lambda2prime denote lambda'_1,lambda'_2 and
--   have degrees 1,2. Variables t,delta1,d1 have degree 1; d2 has degree 2;
--   c1,c2,c3 have degrees 1,2,3.
--   The ideal Iind is the displayed ideal of Proposition 7.6.
--
-- Checks:
--   1. Use Proposition 7.6 for the indecomposable kernel, compute the other
--      three integral kernels, and use Lemma 12.4 for the rational kernel.
--   2. Verify both inclusions between their intersection and the ideal
--      generated by the sixteen relations and the displayed alpha111one
--      relation.
--   3. Verify that lambda3 has exact additive order 504.
--   All kernel and ideal computations apply in every degree.

needsPackage "Elimination";

R = ZZ[lambda1,lambda2,lambda3,alpha12,alpha12one,alpha111,alpha111one,
    Degrees => {1,2,3,2,3,3,4}];

-- Macaulay2 1.22's generic ring-map kernel method does not support these
-- ZZ quotient targets. Compute each kernel by eliminating the target
-- variables from its graph ideal over ZZ. The auxiliary w variables
-- are coordinates in the polynomial ring used for elimination.
integerKernel = (T,Itarget,images) -> (
    n := numgens T;
    m := numgens R;
    w := local w;
    U := ZZ[w_0..w_(n+m-1),Degrees => join(degrees T,degrees R)];
    toU := map(U,T,apply(n,i -> U_i));
    graph := toU(Itarget)+ideal apply(m,i ->
        U_(n+i)-toU(if class(images#i) === ZZ then
            promote(images#i,T) else lift(images#i,T)));
    eliminated := eliminate(apply(n,i -> U_i),graph);
    back := map(R,U,join(toList(n:0_R),apply(m,i -> R_i)));
    back(eliminated)
    );

-- The displayed indecomposable-locus ideal of Proposition 7.6.
Iind = ideal(
    504*lambda1^2,
    24*(lambda2+10*lambda1^2),
    8*lambda1*(lambda2+10*lambda1^2),
    28*(lambda1^3+lambda3),
    2*lambda1*(2*lambda1^3+lambda1*lambda2+lambda3));
Kind = Iind+ideal(alpha12,alpha12one,alpha111,alpha111one);
print "Using the indecomposable kernel from Proposition 7.6.";

-- The A_1,2^circ target and its evaluation map.
T12 = ZZ[t,lambda1prime,lambda2prime, Degrees => {1,1,2}];
I12 = ideal(12*t,10*lambda1prime,2*lambda1prime^2-24*lambda2prime);
A12circ = T12/I12;
e12 = t^2+t*lambda1prime+lambda2prime;
images12 = {t+lambda1prime,t*lambda1prime+lambda2prime,
    t*lambda2prime,e12,e12*t,0,0};
phi12 = map(A12circ,R,images12);
K12 = integerKernel(T12,I12,images12);
assert(phi12(gens K12) == 0);
print "Computed the A_1,2^circ kernel.";

-- The A_1,1,1 target, with the integral torsion relations retained.
T111 = ZZ[c1,c2,c3,d1,d2, Degrees => {1,2,3,1,2}];
I111 = ideal(2*d1,3*d2,d1*d2,d2*c1,d2*(c2-d2),
    d1*(c3+c1*c2+d1*(c1^2+c2)+d1^3),12*c1,24*c2,36*c3);
A111 = T111/I111;
e111 = c3-c1*c2+d1*(c1^2+c2)+d1^3;
assert(d1*e111 == 0);
images111 = {c1,c2,c3,c1^2+c2+d1^2+2*d2,
    c1^3-2*c1*c2+3*c3+d1^2*c1,e111,0};
phi111 = map(A111,R,images111);
K111 = integerKernel(T111,I111,images111);
assert(phi111(gens K111) == 0);
print "Computed the A_1,1,1 kernel.";

-- The compact-type genus-two target.
Tct = ZZ[lambda1prime,lambda2prime,delta1, Degrees => {1,2,1}];
Ict = ideal(24*lambda1prime^2-48*lambda2prime,24*delta1*lambda2prime,
    10*lambda1prime-2*delta1,
    2*lambda1prime^2-24*lambda2prime+delta1*lambda1prime-delta1^2);
Sct = Tct/Ict;
imagesct = {lambda1prime,lambda2prime,0,
    lambda2prime-delta1^2-2*lambda1prime*delta1,
    lambda1prime*delta1^2+2*lambda2prime*delta1,
    lambda2prime*delta1,lambda2prime*delta1*(delta1+lambda1prime)};
phict = map(Sct,R,imagesct);
Kct = integerKernel(Tct,Ict,imagesct);
assert(phict(gens Kct) == 0);
print "Computed the compact-type kernel.";

-- The rational kernel from Lemma 12.4.
KQ = ideal(lambda1^2-2*lambda2,lambda2^2,lambda3,
    alpha12-21*lambda2,alpha12one,alpha111-35*lambda1*lambda2,alpha111one);
print "Using the rational kernel from Lemma 12.4.";

-- The sixteen displayed polynomials, in their printed order.
use R;
C = (5562*lambda1^2+30*lambda2-54*alpha12)*alpha12+972*lambda1*alpha12one;
displayedRelations = {
    48*alpha12-504*lambda1^2,
    312*alpha12-3264*lambda1^2-24*lambda2,
    -10*lambda1*alpha12-2*alpha12one+6*alpha111,
    90*lambda1*alpha12+30*alpha12one-54*alpha111,
    15372*lambda1^3+224*lambda1*lambda2+28*lambda3+
        1062*lambda1*alpha12+798*alpha12one-1522*alpha111,
    44576*lambda1^3+448*lambda1*lambda2-224*lambda3+
        1024*alpha12one-2560*alpha111,
    -2*(alpha12-lambda2-180*lambda1^2)*alpha12+
        62*lambda1*alpha12one-6*lambda1*alpha111,
    -18*lambda1*lambda3-162*lambda1^2*lambda2-14580*lambda1^4-
        (21330*lambda1^2+132*lambda2-36*alpha12)*alpha12-
        4158*lambda1*alpha12one,
    12*lambda1*alpha111,
    (12150*lambda1^3+63*lambda1*lambda2-lambda3-63*lambda1*alpha12)*alpha12+
        (2070*lambda1^2+3*alpha12-2*lambda2)*alpha12one-2*alpha12*alpha111,
    24*lambda2*alpha111,
    3*(alpha12-lambda1^2-lambda2)*alpha111,
    (2070*lambda1^2+3*alpha12-2*lambda2)*
        (alpha12-lambda2-180*lambda1^2)*alpha12+
        (-62370*lambda1^3+135*lambda1*lambda2-
            lambda3-171*lambda1*alpha12)*alpha12one-
        (8*lambda1^3+11*lambda1*lambda2+33*lambda3)*alpha111-lambda2*C,
    alpha12one^2+36*lambda1*alpha12*alpha12one-
        (alpha12-lambda2-180*lambda1^2)*alpha12^2-
        (6*lambda1^3+9*lambda1*lambda2+9*lambda3)*alpha111-lambda2*C,
    (alpha12one-lambda1*alpha12-3*lambda3+3*lambda1*lambda2)*alpha111,
    alpha111^2-(lambda3-lambda1*lambda2)*alpha111-lambda2*C
    };
assert(#displayedRelations == 16);
J = ideal(displayedRelations)+ideal(alpha111one-C);

-- Test the displayed relations in each target before the full intersection.
scan({Kind,K12,K111,Kct,KQ}, K -> assert(isSubset(J,K)));
print "All displayed relations vanish in all five targets.";
K = intersect(Kind,K12,K111,Kct,KQ);
assert(isSubset(J,K));
assert(isSubset(K,J));
print "Verified both inclusions in the five-kernel intersection equality.";

assert(char(R/(J : ideal(lambda3))) == 504);
assert((504*lambda3) % J == 0);
scan({2,3,7}, p -> assert(((504//p)*lambda3) % J != 0));
print "Verified that lambda3 has exact order 504.";
print "PASS: Theorem 12.5";


==> anc/theorem-7-8.m2 <==
-- theorem-7-8.m2
--
-- Verifies the ring presentations and Torelli quotient in Theorem 7.8.
--
-- Run: M2 --script theorem-7-8.m2
--
-- Inputs:
--   The integral presentation of CH(J), the root-stack relations 2*h=v, a*h=0,
--   2*c*h=0, the printed Hodge-class substitutions, and the five-generator
--   ideal of Proposition 7.6.
--
-- Notation:
--   Coefficient ring: ZZ.
--   Variables a,b,c,h have degrees 1,2,3,1; lambda1,lambda2,lambda3 have
--   degrees 1,2,3.
--   The class h is the pullback of u along the Torelli morphism. The ideal
--   Iind is the displayed ideal of Proposition 7.6.
--
-- Checks:
--   Both ring presentations, the integral inverse substitutions, the Torelli
--   quotient, and the exact order 252 of lambda3.

assertSameIdeal = (I,J) -> (
    assert(isSubset(I,J));
    assert(isSubset(J,I));
    );

R = ZZ[a,b,c,h,Degrees => {1,2,3,1}];
P15 = c*(a^3-4*a*b+8*c)*(3*a^3-16*a*b+64*c)*
    (36*a^3*c-8*a^2*b^2-182*a*b*c+36*b^3+343*c^2);
-- Substitute v=2*h in the presentation of CH(J).
v = 2*h;
A1 = -9*a-14*v;
A2 = 12*a^2-24*b+2*v^2;
A3 = -12*a^3+34*a*b-28*c+14*b*v;
A4 = 19*a^3-88*a*b+224*c;
A5 = 3*a^3-26*a*b+308*c+50*v*b-10*v^3;
A6 = 3*a^4-23*a^2*b+86*a*c+24*b^2-v*c-35*v^2*b+v^4;
Iexc = ideal(P15,a*v,2*v*c,A1,A2,A3,A4,A5,A6);

Iroot = Iexc+ideal(a*h,2*c*h);
Isimplified = ideal(P15,a*h,2*h*c,9*a+28*h,
    3*a^2-24*b+8*h^2,a*b-28*c,19*a^3-88*a*b+224*c);
assertSameIdeal(Iroot,Isimplified);

T = ZZ[lambda1,lambda2,lambda3,Degrees => {1,2,3}];
toHodge = map(T,R,{-28*lambda1,lambda2+261*lambda1^2,
    -lambda3-9*lambda1*lambda2-810*lambda1^3,9*lambda1});
fromHodge = map(R,T,{-a-3*h,b+2*a*h+3*h^2,
    -c-h*b-h^2*a-h^3});
-- The two substitutions are inverse integrally modulo 9*a+28*h.
assert(all(gens T, z -> toHodge(fromHodge(z)) == z));
assert(all(gens R, z ->
    (fromHodge(toHodge(z))-z) % ideal(9*a+28*h) == 0));

Iexpected = ideal(252*lambda1^2,24*lambda2-12*lambda1^2,
    8*lambda1*lambda2+80*lambda1^3,28*lambda3+28*lambda1^3,
    2*lambda1*lambda3+2*lambda1^2*lambda2+4*lambda1^4);
assertSameIdeal(toHodge(Iroot),Iexpected);

-- The displayed ideal of Proposition 7.6.
Iind = ideal(
    504*lambda1^2,
    24*(lambda2+10*lambda1^2),
    8*lambda1*(lambda2+10*lambda1^2),
    28*(lambda1^3+lambda3),
    2*lambda1*(2*lambda1^3+lambda1*lambda2+lambda3));
assertSameIdeal(Iind+ideal(252*lambda1^2),Iexpected);
assert(toHodge(a*h) == -252*lambda1^2);

assert(char(T/(Iexpected : ideal(lambda3))) == 252);
assert((252*lambda3) % Iexpected == 0);
scan({2,3,7}, p -> assert(((252//p)*lambda3) % Iexpected != 0));
print "Verified that lambda3 has exact order 252.";
print "PASS: Theorem 7.8";


==> anc/theorem-8-3.m2 <==
-- theorem-8-3.m2
--
-- Verifies the annihilator statement in Theorem 8.3.
--
-- Run: M2 --script theorem-8-3.m2
--
-- Inputs:
--   CH(A_1,2^circ) and its normal Euler class e.
--
-- Notation:
--   Coefficient ring: ZZ.
--   Variables t,lambda1prime,lambda2prime have degrees 1,1,2. The variables
--   lambda1prime,lambda2prime denote lambda'_1,lambda'_2.
--
-- Checks:
--   The full ideal quotient is (120) modulo the Chow-ring ideal; 120 kills
--   every positive-degree class; multiplication by e is injective in positive
--   degree.

assertSameIdeal = (I,J) -> (
    assert(isSubset(I,J));
    assert(isSubset(J,I));
    );

R = ZZ[t,lambda1prime,lambda2prime,Degrees => {1,1,2}];
I = ideal(12*t,10*lambda1prime,2*lambda1prime^2-24*lambda2prime);
e = t^2+t*lambda1prime+lambda2prime;
positive = ideal(t,lambda1prime,lambda2prime);
annihilatorLift = I : ideal(e);
assertSameIdeal(annihilatorLift,I+ideal(120_R));
assert(isSubset(ideal(120_R)*positive,I));
-- This intersection is the full positive-degree kernel, not a degree bound.
assertSameIdeal(intersect(annihilatorLift,positive),I);
print "PASS: Theorem 8.3";

